Intelligent-Unrolling: Exploiting Regular Patterns in Irregular Applications

Modern optimizing compilers are able to exploit memory access or computation patterns to generate vectorization codes. However, such patterns in irregular applications are unknown until runtime due to the input dependence. Thus, either compiler's static optimization or profile-guided optimization based on specific inputs cannot predict the patterns for any common input, which leads to suboptimal code generation. To address this challenge, we develop Intelligent-Unroll, a framework to automatically optimize irregular applications with vectorization. Intelligent-Unroll allows the users to depict the computation task using \textit{code seed} with the memory access and computation patterns represented in \textit{feature table} and \textit{information-code tree}, and generates highly efficient codes. Furthermore, Intelligent-Unroll employs several novel optimization techniques to optimize reduction operations and gather/scatter instructions. We evaluate Intelligent-Unroll with sparse matrix-vector multiplication (SpMV) and graph applications. Experimental results show that Intelligent-Unroll is able to generate more efficient vectorization codes compared to the state-of-the-art implementations.

==> figures/expr_fig/pagerank.py <==
# -*- coding: UTF-8 -*-
import numpy as np
import matplotlib as mpl

mpl.use('Agg')
import matplotlib.pyplot as plt
import os
import sys
import re
import math
import pandas as pd

#mpl.use('Agg')
file_name = sys.argv[1]

file_open = open( file_name ,'r')
data_name = file_name.split('/')
data_name = data_name[ len(data_name) -1 ]
data_name = data_name.split('.')
data_name = data_name[0]

mtxName=["KNL","CPU" ]
line = file_open.read()
lines = line.split()
lines = list(map( lambda x : float(x), lines ))
lines_num = len(lines)
lines = np.array( lines )
inner_num = lines_num  // len(mtxName)
lines = lines.reshape( len(mtxName) , inner_num )
lines = lines.T





plt.rcParams['figure.figsize'] = (11.0, 5.0) 
fig, ax = plt.subplots()
fs = 30 


ind = np.arange(len(mtxName))  # the x locations for the groups

width = 0.2 
hatch = [ ' ', '//' , '.....', '--' ] 

name = [ 'ICC','Conflict-Free',"Our Method" ]
for i in range( inner_num ) :
    ax.bar(ind + width * i - width * inner_num / 2 + width * 0.5 , lines[i] , width, label=name[i], edgecolor='Black', linewidth=0.7, color='white', hatch= hatch[i] )
#ax.bar(ind-space+space*2/6*3, cgoTime, width, label=name[1], edgecolor='Black', linewidth=0.7, color='w', hatch='.....')
#ax.bar(ind-space+space*2/6*5, OurMethodTime, width, label=name[2], edgecolor='Black', linewidth=0.7, color='w', hatch='-')


#ax.plot(ind, [2 for i in mtxName], linewidth=0.5, color='black',linestyle=':')
#ax.plot(ind, [1 for i in mtxName], linewidth=0.5, color='black',linestyle=':')

ax.set_xlim(-0.6, len(mtxName)-0.4)

        

ax.set_xticks(ind)
ax.set_xticklabels( mtxName , fontsize=fs)
for tick in ax.get_xticklabels():
    tick.set_rotation(60)
indy = []

num = 10
space = 1 / num
indy = range(num+1)

ax.set_yticks([ 0,0.2,0.4,0.6,0.8,1])
ax.set_yticklabels([ 0,0.2,0.4,0.6,0.8,1], fontsize=fs)

#ax.legend(loc = 'upper left')
ax.legend(fontsize=fs-6,framealpha=0)

#ax.legend(loc='upper right', fontsize=fs)
ax.set_ylabel('GFlops', fontsize=fs)
plt.tight_layout()


fig.savefig(data_name+'.pdf')
#fig.savefig('./overall_runtime.png')

#plt.show()


==> figures/expr_fig/run_pagerank.sh <==
ls /mnt/c/Users/njq/Desktop/data/pagerank/|xargs -n 1 echo /mnt/c/Users/njq/Desktop/data/pagerank/|sed 's/ //g'|xargs -n 1 python3 pagerank.py 


==> figures/expr_fig/run_spmv.sh <==
ls /mnt/c/Users/njq/Desktop/data/spmv/|xargs -n 1 echo /mnt/c/Users/njq/Desktop/data/spmv/|sed 's/ //g'|xargs -n 1 python3 spmv.py


==> figures/expr_fig/spmv.py <==
# -*- coding: UTF-8 -*-
import numpy as np
import matplotlib as mpl

mpl.use('Agg')
import matplotlib.pyplot as plt
import os
import sys
import re
import math
import pandas as pd

#mpl.use('Agg')
file_name = sys.argv[1]

file_open = open( file_name ,'r')
data_name = file_name.split('/')
data_name = data_name[ len(data_name) -1 ]
data_name = data_name.split('.')
data_name = data_name[0]

mtxName=["KNL","CPU" ]
line = file_open.read()
lines = line.split()
lines = list(map( lambda x : float(x), lines ))
lines_num = len(lines)
lines = np.array( lines )
inner_num = lines_num // len(mtxName)
lines = lines.reshape( len(mtxName) , inner_num )
lines = lines.T





plt.rcParams['figure.figsize'] = (11.0, 5.0) 
fig, ax = plt.subplots()
fs = 30 


ind = np.arange(len(mtxName))  # the x locations for the groups

width = 0.2 
hatch = [ ' ', '//' , '.....', '--' ] 

name = [ 'ICC', 'MKL','CSR5',"Our Method" ]
for i in range( inner_num ) :
    ax.bar(ind + width * i - width * inner_num / 2 + width * 0.5 , lines[i] , width, label=name[i], edgecolor='Black', linewidth=0.7, color='white', hatch= hatch[i] )
#ax.bar(ind-space+space*2/6*3, cgoTime, width, label=name[1], edgecolor='Black', linewidth=0.7, color='w', hatch='.....')
#ax.bar(ind-space+space*2/6*5, OurMethodTime, width, label=name[2], edgecolor='Black', linewidth=0.7, color='w', hatch='-')


#ax.plot(ind, [2 for i in mtxName], linewidth=0.5, color='black',linestyle=':')
#ax.plot(ind, [1 for i in mtxName], linewidth=0.5, color='black',linestyle=':')

ax.set_xlim(-0.6, len(mtxName)-0.4)

        

ax.set_xticks(ind)
ax.set_xticklabels( mtxName , fontsize=fs)
for tick in ax.get_xticklabels():
    tick.set_rotation(60)
indy = []

num = 4
space = 2 / num
indy = range(num+1)
ax.set_yticks([ i * space for i in indy ])
ax.set_yticklabels([ str(i*space) for i in indy], fontsize=fs)

#ax.legend(loc = 'upper left')
ax.legend(fontsize=fs-6,framealpha=0)

#ax.legend(loc='upper right', fontsize=fs)
ax.set_ylabel('GFlops', fontsize=fs)
plt.tight_layout()


fig.savefig(data_name+'.pdf')
#fig.savefig('./overall_runtime.png')

#plt.show()

